Do Large Language Models Need a Content Delivery Network?

As the use of large language models (LLMs) expands rapidly, so does the range of knowledge needed to supplement various LLM queries. Thus, enabling flexible and efficient injection of new knowledge in LLM inference is critical. Three high-level options exist: (i) embedding the knowledge in LLM's weights (i.e., fine-tuning), (ii) including the knowledge as a part of LLM's text input (i.e., in-context learning), or (iii) injecting the KV caches of the new knowledge to LLM during prefill. This paper argues that, although fine-tuning and in-context learning are popular, using KV caches as the medium of knowledge could simultaneously enable more modular management of knowledge injection and more efficient LLM serving with low cost and fast response. To realize these benefits, we envision a Knowledge Delivery Network (KDN), a new system component in LLM services that dynamically optimizes the storage, transfer, and composition of KV cache across LLM engines and other compute and storage resources. We believe that, just like content delivery networks (CDNs), such as Akamai, enabled the success of the Internet ecosystem through their efficient data delivery, KDNs will be critical to the success of LLM applications through their efficient knowledge delivery. We have open-sourced a KDN prototype at https://github.com/LMCache/LMCache.

==> cp.sh <==
#!/bin/bash
cp ../conviva_sigcomm/abstract-v5.tex .
cp ../conviva_sigcomm/macro.tex .
cp ../conviva_sigcomm/intro-v6.tex .
cp ../conviva_sigcomm/motivate-v4.tex .
cp ../conviva_sigcomm/technical-v7.tex .
cp ../conviva_sigcomm/eval_yihua_v2.tex .
cp ../conviva_sigcomm/related.tex .
cp ../conviva_sigcomm/discuss-v3.tex .


==> push.sh <==
git add *tex
git add push.sh
git add Makefile
git add *bib
git add figs/
git add figs/*pdf
git commit -m "text"
git push origin master

